Transfer from Simulation to Real World through Learning Deep Inverse Dynamics Model

Developing control policies in simulation is often more practical and safer than directly running experiments in the real world. This applies to policies obtained from planning and optimization, and even more so to policies obtained from reinforcement learning, which is often very data demanding. However, a policy that succeeds in simulation often doesn't work when deployed on a real robot. Nevertheless, often the overall gist of what the policy does in simulation remains valid in the real world. In this paper we investigate such settings, where the sequence of states traversed in simulation remains reasonable for the real world, even if the details of the controls are not, as could be the case when the key differences lie in detailed friction, contact, mass and geometry properties. During execution, at each time step our approach computes what the simulation-based control policy would do, but then, rather than executing these controls on the real robot, our approach computes what the simulation expects the resulting next state(s) will be, and then relies on a learned deep inverse dynamics model to decide which real-world action is most suitable to achieve those next states. Deep models are only as good as their training data, and we also propose an approach for data collection to (incrementally) learn the deep inverse dynamics model. Our experiments shows our approach compares favorably with various baselines that have been developed for dealing with simulation to real world model discrepancy, including output error control and Gaussian dynamics adaptation.

==> data/learning.py <==
import cPickle as pickle
import numpy as np


noise_data = pickle.load(open("tuesday-noise.pkl", "rb"))

tasks = ["Hopper-v1", "Humanoid-v1", "HalfCheetah-v1"]
noises = [0.0, 0.9, 1.0]
levels = [0.2, 1.0]
kinds = [(1, "Without history"), (2, "With history")]
noise_types = ["+"]

for task in tasks:
    print("""\n \multicolumn{8}{|c|}{{\\bf Adaptation on """+task+""" }} \\\\ \hline""")
    data = noise_data["+"][task]
    reorganized_data = {}
    for kind, kind_name in kinds:
        reorganized_data[kind] = {}
        for noise in noises:
            reorganized_data[kind][noise] = {}
            for level, convergence_time in zip(data[noise][kind]["noise_stdev"], data[noise][kind]["convergence_time"]):
                reorganized_data[kind][noise][level] = str(int(convergence_time / 1000)) if convergence_time < float('inf') else '-'
        parts = [kind_name, reorganized_data[kind][0.0][0.0]]
        for level in levels:
            for noise in noises:
                parts.append(reorganized_data[kind][noise][level])
        print(" & ".join(parts) + """\\\\ \hline""")


==> data/populate_baseline.py <==
import numpy as np
import cPickle as pickle
from copy import deepcopy as copy

raw_datafile = 'baseline_raw_static.pkl'
new_gravity = 'new_baseline_raw.pkl'
output_datafile = 'baseline.pkl'

raw_results = []

with open('saturday_simulation_experiments.pkl', 'r') as f:
    main_results = pickle.load(f)

"""
for key, value in main_results.iteritems():
    print key, value.keys()
    kv = value[value.keys()[0]]
    print '... %s'%str(kv.keys())
    kvv = kv[kv.keys()[0]]
    print '... ... %s'%str(kvv.keys())
    kvvv = kvv[kvv.keys()[0]]
    print '... ... --> %s'%str(kvvv.keys())
""" 

with open(raw_datafile, 'r') as f:
    eof = False
    ctr = 0
    while not eof:
        try:
            result = pickle.load(f)
            raw_results.append(result)
            ctr += 1
        except EOFError:
            eof = True

gravity_results = []
with open(new_gravity, 'r') as f:
    eof = False
    while not eof:
        try:
            result = pickle.load(f)
            gravity_results.append(result)
        except EOFError:
            eof = True

print 'Read in %d experiments'%ctr
print '... With an additional %d gravity experiments'%len(gravity_results)

exps = {'gda': {'noise_stdev': [], 'reward': []}, 'oec': {'noise_stdev': [], 'reward': []}}

correlation_type = {0.0: copy(exps), 1.0: copy(exps), 0.95: copy(exps), 0.9: copy(exps)}

all_tasks = {
        'Humanoid-v1': copy(correlation_type),
        'Hopper-v1': copy(correlation_type),
        'Reacher-v1': copy(correlation_type),
        'HalfCheetah-v1': copy(correlation_type),
}

all_tasks_gravity = {
        'Humanoid-v1': {'gda': {'gravity': [], 'reward': []}, 'oec': {'gravity': [], 'reward': []}},
        'Hopper-v1': {'gda': {'gravity': [], 'reward': []}, 'oec': {'gravity': [], 'reward': []}},
        'HalfCheetah-v1': {'gda': {'gravity': [], 'reward': []}, 'oec': {'gravity': [], 'reward': []}},
        'Reacher-v1': {'gda': {'gravity': [], 'reward': []}, 'oec': {'gravity': [], 'reward': []}},
}

results = {
    '+': copy(all_tasks),
    '*': copy(all_tasks),
    'gravity': all_tasks_gravity, 
}

raw_result_ctr = 0
for result in raw_results:
    if result['gravity'] is not None:
        if result['task'] != 'Reacher-v1':
            results['gravity'][result['task']][result['baseline']]['gravity'].append(result['gravity'])
            results['gravity'][result['task']][result['baseline']]['reward'].append(result['reward'])
         
    else:
        results[result['noise_type']][result['task']][result['noise_correlation']]\
                [result['baseline']]['noise_stdev'].append(result['noise_stdev'])
        results[result['noise_type']][result['task']][result['noise_correlation']]\
                [result['baseline']]['reward'].append(result['reward'])
    raw_result_ctr += 1

gravity_ctr = 0
for result in gravity_results:
    results['gravity'][result['task']][result['baseline']]['gravity'].append(result['gravity'])
    results['gravity'][result['task']][result['baseline']]['reward'].append(result['reward'])
    gravity_ctr += 1

print 'Raw result ctr: %d'%raw_result_ctr
new_ctr = 0
for n, task in results.iteritems():
    if n == 'gravity':
        
        for t in task.values():
            for e in t.values():
                
                new_ctr += len(e['reward'])
                new_gravity = list(set(e['gravity']))
                new_rewards = [ [r for i, r in enumerate(e['reward']) if e['gravity'][i] == g] for g in new_gravity ]
                new_reward = [ np.mean(list(set(r))) for r in new_rewards]
                #new_reward = [np.mean([r for i, r in enumerate(e['reward']) if e['gravity'][i] == g])
                #                for g in new_gravity]
                e['gravity'] = new_gravity
                e['reward'] = new_reward

                e['gravity'], e['reward'] = zip(*sorted(zip(e['gravity'], e['reward'])))
    else:
        for t in task.values():
            for e in t.values():
                for e2 in e.values():
                    e2['noise_stdev'], e2['reward'] = zip(*sorted(zip(e2['noise_stdev'], e2['reward'])))
                    new_ctr += len(e2['reward'])
                    new_noise = list(set(e2['noise_stdev']))
                    new_rewards = [ [r for i, r in enumerate(e2['reward']) if e2['noise_stdev'][i] == n] for n in new_noise]
                    #new_reward = [np.mean([r for i, r in enumerate(e2['reward']) if e2['noise_stdev'][i] == n]) for n in new_noise]
                    new_reward = [ np.mean(list(set(r))) for r in new_rewards ]
                    e2['noise_stdev'], e2['reward'] = zip(*sorted(zip(new_noise, new_reward)))

#assert(new_ctr == raw_result_ctr + gravity_ctr)


# Use the new data to replace the gravity data for reacher



with open(output_datafile, 'wb') as f:
    pickle.dump(results, f)


==> data/resilience.py <==
import cPickle as pickle
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.pylab as pylab
from scipy.ndimage.filters import gaussian_filter


def plot(x, y, min_reward, max_reward, label, color, linestyle):
    y = (y - min_reward) / (max_reward - min_reward)
    #y = gaussian_filter(y, sigma=1)
    #from ipdb import set_trace as debug; debug()
    plt.plot(x, y, alpha=0.5, \
                   linewidth=4, \
                   label=label, \
                   color=color, \
                   linestyle=linestyle)


params = {'legend.fontsize': 'medium',
          'figure.figsize': (12, 4),
         'axes.labelsize': 'xx-large',
         'axes.titlesize':'x-large',
         'xtick.labelsize':'x-large',
         'ytick.labelsize':'x-large'}
pylab.rcParams.update(params)


baseline = pickle.load(open("baseline.pkl", "rb"))
expert_noise = pickle.load(open("expert-noise.pkl", "rb"))
expert_gravity = pickle.load(open("expert-gravity.pkl", "rb"))
new_noise = pickle.load(open("wednesday-noise.pkl", "rb"))
new_gravity = pickle.load(open("final-gravity.pkl", "rb"))
old_noise = pickle.load(open("tuesday-noise.pkl", "rb"))
old_gravity = pickle.load(open("tuesday-gravity.pkl", "rb"))

tasks = ["Reacher-v1", "Hopper-v1", "HalfCheetah-v1", "Humanoid-v1"]
noise_types = ["+"]
noises = [0.0, 0.9, 1.0]
linestyle = ["-", "--", "-."]

color = ['r', 'g', 'b']

texts = ["Adaptation with history", "Adaptation without history", "Expert policy"]

for noise_type in noise_types:
    for task in tasks:
        max_reward = max(expert_noise["+"][task][noises[0]]["reward"])
        min_reward = min(expert_noise["+"][task][noises[0]]["reward"])

        f = plt.figure()
        for noise_idx, noise in enumerate(noises):

            plt.subplot(131 + noise_idx)
            for policy_idx, policy in enumerate([2, 1, -1]):
                if policy in [1, 2]:
                    data1 = new_noise[noise_type][task][noise][2][policy]
                    data2 = old_noise[noise_type][task][noise][policy]
                else:
                    if task not in expert_noise[noise_type]:
                        continue
                    data1 = expert_noise[noise_type][task][noise]
                    data2 = data1
                common = []
                idx1, idx2 = [], []
                for i, a in enumerate(data1["noise_stdev"]):
                    for j, b in enumerate(data2["noise_stdev"]):
                        if a == b:
                            common.append(a)
                            idx1.append(i)
                            idx2.append(j)
                levels = np.array(common)
                idx1 = np.array(idx1)
                idx2 = np.array(idx2)
                rewards = np.where(levels < 0.4, np.array(data1["reward"])[idx1], np.array(data2["reward"])[idx2])
                if task == "HalfCheetah-v1":
                    rewards = data1["reward"]
                plot(common, rewards, min_reward, max_reward, texts[policy_idx], color[policy_idx], linestyle[policy_idx])
                #plot(np.array(data2["noise_stdev"]), np.array(data2["reward"]), min_reward, max_reward, texts[policy_idx], color[policy_idx], linestyle[policy_idx])

            b = baseline[noise_type][task][noise]
            plot(b["oec"]["noise_stdev"], b["oec"]["reward"], min_reward, max_reward, "Output", "orange", ":")
            plot(b["gda"]["noise_stdev"], b["gda"]["reward"], min_reward, max_reward, "Gaussian Dynamics Adaptation", "brown", ":")

            if noise == 0.0:
                plt.title("Independent noise")
            else:
                plt.title("Correlated noise = %s" % (noise))

            if noise_idx == 0:
                plt.ylabel('Total reward')
            if noise_idx == 1:
                plt.xlabel('Standard deviation of injected noise')

            plt.ylim(0.0, 1.1)
            plt.xlim(0.0, 1.0)
            plt.subplots_adjust(wspace=0.15, hspace=0)



            if noise_idx == 0:
                y = np.ndarray.tolist(np.arange(0.25, 1.001, 0.25))
                ytick = ["%d%%" % (25 + 25 * i) for i in range(5)]
                plt.yticks(y, ytick, rotation='vertical')
            else:
                plt.gca().yaxis.set_major_locator(plt.NullLocator())

            x = np.ndarray.tolist(np.arange(0, 1, 0.3))
            plt.xticks(x, x)


            plt.gcf().subplots_adjust(bottom=0.15)
        #plt.show()
        f.savefig("../imgs/resilience_{}_{}.png".format(noise_type, task), bbox_inches='tight')

'''
for i in range(2):
    plt.subplot(131 + i)
    plt.cla()
plt.subplot(131 + 2)
plt.legend(loc='center')
f.savefig("../imgs/legend.png", bbox_inches='tight')
'''



def sortboth(a, b):
    a = np.array(a)
    b = np.array(b)
    p = np.argsort(a)
    return a[p], b[p]


params['figure.figsize'] = (17, 4)
pylab.rcParams.update(params)

f = plt.figure()
for task_idx, task in enumerate(tasks):
    max_reward = max(expert_noise["+"][task][noises[0]]["reward"])
    min_reward = min(expert_noise["+"][task][noises[0]]["reward"])
    plt.subplot(141 + task_idx)

    for policy_idx, policy in enumerate([2, 1, -1]):
        if policy in [1, 2]:
            #XXX fix this by actually filling in the data for policy 1...
            data = new_gravity[task][2][policy]

        else:
            data = expert_gravity[task]

        x = np.array(data["gravity"])
        y = (np.array(data["reward"]) - min_reward) / (max_reward - min_reward)
        x, y = sortboth(x, y)
        #y = gaussian_filter(y, sigma=1)
        plt.title(task[:-3])
        plt.plot(x, y, alpha=0.5, \
                       linewidth=4, \
                       label=texts[policy_idx], \
                       color=color[policy_idx],
                       linestyle=linestyle[policy_idx])
    b = baseline["gravity"][task]
    plot(b["oec"]["gravity"], b["oec"]["reward"], min_reward, max_reward, "Output", "orange", ":")
    plot(b["gda"]["gravity"], b["gda"]["reward"], min_reward, max_reward, "Gaussian Dynamics Adaptation", "brown", ":")
    if task_idx == 0:
        plt.ylabel("Total reward")
    else:
            plt.gca().yaxis.set_major_locator(plt.NullLocator())
    if task_idx == 1:
        plt.xlabel("                                  Gravity")
    if task == "Reacher-v1":
        plt.xlim(0.0, 10.0)
        ticks = np.ndarray.tolist(np.arange(0, 10.1, 3.0))
        labels = ['{}%'.format(int(100 * tick / 10.0)) for tick in ticks]
        plt.xticks(ticks, labels)
    else:
        plt.xlim(8.3, 11.3)
        ticks = np.ndarray.tolist(np.arange(8.5, 11.5, 1.3))
        plt.xticks(ticks, ["80%", "100%", "120%"])
    plt.ylim(0.0, 1.1)
    plt.subplots_adjust(wspace=0.15, hspace=0)
    plt.gcf().subplots_adjust(left=0.21)
    plt.gcf().subplots_adjust(bottom=0.22)
    f.savefig("../imgs/gravity.png", bbox_inches='tight')




==> data/robot.py <==
import cPickle as pickle
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.pylab as pylab
params = {'legend.fontsize': 'x-large',
          'figure.figsize': (14, 10),
         'axes.labelsize': 'x-large',
         'axes.titlesize':'x-large',
         'xtick.labelsize':'x-large',
         'ytick.labelsize':'x-large'}
pylab.rcParams.update(params)

pkl = pickle.load(open("trajectory2_diffs.pkl", "rb"))

pid = np.array(pkl.values()[1])
y = np.array(pkl.values()[0])
plt.plot(range(y.shape[0]), y / pid, label="Our model T=3 (with history)", linewidth=3)


pid = np.array(pkl.values()[1])
y = np.array(pkl.values()[2])
plt.plot(range(y.shape[0]), y / pid, label="Our model T=1 (no history)", linewidth=3)


x = np.arange(0, 120, 1);
y = np.ones(x.shape[0])
plt.plot(x, y, label="PID controller", linewidth=3)

plt.legend(loc='lower right')

plt.ylabel('Error relative to PID controller')
plt.xlabel('Time in sec.')

plt.ylim(0.75, 1.3)
plt.xlim(0, 120)

y = np.ndarray.tolist(np.arange(0.8, 1.001, 0.1))
ytick = ["%d%%" % (80 + 10 * i) for i in range(3)]
plt.yticks(y, ytick, rotation='vertical')


x = np.ndarray.tolist(np.arange(0, 160, 40))
xtick = ["%.2fs." % (0.4 * i) for i in range(0, 4)]
plt.xticks(x, xtick)


plt.show()
#import ipdb
#ipdb.set_trace()



